EnvPool: A Highly Parallel Reinforcement Learning Environment Execution Engine

There has been significant progress in developing reinforcement learning (RL) training systems. Past works such as IMPALA, Apex, Seed RL, Sample Factory, and others, aim to improve the system's overall throughput. In this paper, we aim to address a common bottleneck in the RL training system, i.e., parallel environment execution, which is often the slowest part of the whole system but receives little attention. With a curated design for paralleling RL environments, we have improved the RL environment simulation speed across different hardware setups, ranging from a laptop and a modest workstation, to a high-end machine such as NVIDIA DGX-A100. On a high-end machine, EnvPool achieves one million frames per second for the environment execution on Atari environments and three million frames per second on MuJoCo environments. When running EnvPool on a laptop, the speed is 2.8x that of the Python subprocess. Moreover, great compatibility with existing RL training libraries has been demonstrated in the open-sourced community, including CleanRL, rl_games, DeepMind Acme, etc. Finally, EnvPool allows researchers to iterate their ideas at a much faster pace and has great potential to become the de facto RL environment execution engine. Example runs show that it only takes five minutes to train agents to play Atari Pong and MuJoCo Ant on a laptop. EnvPool is open-sourced at https://github.com/sail-sg/envpool.

==> pics/draw.py <==
from tensorboard.backend.event_processing import event_accumulator
import tqdm
import pandas as pd
import seaborn as sns
import os
import numpy as np

sns.set_theme(style="darkgrid")


if __name__ == '__main__':
    os.system("find . | grep event > allfiles")
    tfevent_files = open("allfiles").read().splitlines()
    data1 = []
    data2 = []
    wt = np.arange(0, 3000, 50)
    with tqdm.tqdm(tfevent_files) as t:
        for tfevent_file in t:
            t.set_postfix(file=tfevent_file)
            ea = event_accumulator.EventAccumulator(tfevent_file)
            ea.Reload()
            initial_time = ea._first_event_timestamp
            data = []
            x = []
            rew = []
            for test_rew in ea.scalars.Items("test/reward"):
                data.append(
                    [
                        int(tfevent_file[17]) * 8,
                        round(test_rew.step * 4, 4),
                        round(test_rew.value, 4),
                        round(test_rew.wall_time - initial_time, 4),
                    ]
                )
                x.append(round(test_rew.wall_time - initial_time, 4))
                rew.append(round(test_rew.value, 4))
            data1 += data
            f = np.interp(wt, x, rew)
            for _ in zip(wt, f):
                data2.append([int(tfevent_file[17]) * 8] + list(_))

    data1 = pd.DataFrame(data1, columns=["numenv", "Env Step", "Reward", "Wall Time"])
    data2 = pd.DataFrame(data2, columns=["numenv", "Wall Time", "Reward"])
    print(data1)
    print(data2)
    plot = sns.lineplot(x="Env Step", y="Reward", hue="numenv", data=data1)
    fig = plot.get_figure()
    fig.savefig("ppo_reward.pdf")
    fig.clf()
    plot = sns.lineplot(x="Wall Time", y="Reward", hue="numenv", data=data2)
    fig = plot.get_figure()
    fig.savefig("ppo_walltime.pdf")
    fig.clf()


==> pics/draw_all.py <==
import seaborn as sns
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker


sns.set_theme(style="darkgrid")
res = {"# of Worker": [], "": [], "FPS": [], "title": [], "env": [], "System": []}

# tpu
worker_num = [1, 2, 4, 8, 16, 24, 32, 48, 64, 96]
# orig = {
#     "For-loop": [3526.01, 3593.73, 3673.96, 3687.00, 3753.81, 3765.91, 3741.78, 3730.98],
#     "gym.vector_env": [2568.39, 4824.83, 8073.79, 12150.40, 16369.27, 18298.31, 19923.56, 19479.71],
#     "Sample Factory": [4402.4, 8347.9, 17250.0, 34103.9, 62533.9, 88260.0, 91000.4, 92888.7],
#     "EnvPool (sync)": [5360.11, 10288.05, 19281.67, 33911.88, 52482.39, 61027.73, 69810.53, 81517.51],
#     "EnvPool (async)": [7299.61, 14451.01, 28540.28, 54334.86, 102412.62, 143521.94, 150021.15, 157841.72],
# }
orig = {
    "For-loop": [3539.57, 3655.06, 3694.30, 3746.86, 3709.78, 3779.95, 3776.45, 3817.64, 3808.13, 3816.05, ],
    "gym.vector_env": [3071.26, 5977.88, 11135.98, 19412.42, 30592.62, 30882.30, 34787.83, 40709.40, 38682.47, 42885.35, ],
    "Sample Factory": [4415.7, 8687.2, 17266.2, 34536.9, 67803.1, 96771.9, 123040.4, 168888.3, 187455.6, 192074.4, ],
    "EnvPool (sync)": [7460.63, 14426.88, 26851.53, 48748.67, 77721.83, 96233.77, 119069.86, 147186.58, 142610.14, 175938.26],
    "EnvPool (async)": [8691.85, 17365.90, 34527.04, 67745.00, 124810.58, 179923.83, 240003.63, 339146.91, 343804.77, 352243.48],
    "EnvPool (numa+async)": [None, 17348.00, 34955.71, 69037.85, 133235.82, 192561.96, 248588.40, 354980.14, 358434.62, 367799.53],
    # "EnvPool (sync)": [5142.56, 9886.92, 18294.68, 33300.72, 54912.23, 72349.58, 82017.03, 91615.35, 107356.37, 126285.88, ],
    # "EnvPool (async)": [7337.44, 14519.26, 28761.41, 55625.63, 107211.68, 154008.81, 194408.93, 265349.71, 297773.15, 314710.01, ],
    # "EnvPool (numa+async)": [None, 14585.21, 29056.2, 57812.58, 109975.89, 158672.81, 205980.53, 293599.66, 308802.95, 327448.54, ],
}

print("Atari tpu")
for k, v in orig.items():
    try:
        print(k, max(v))
    except:
        print(k, max(v[3:]))
for k, v_ in orig.items():
    for w, v in zip(worker_num, v_):
        if v is None:
            continue
        res["# of Worker"].append(w)
        res[""].append(k)
        res["FPS"].append(v)
        res["title"].append("Atari throughput, TPU-VM")
        res["env"].append("atari")
        res["System"].append("tpu")


# apollo
worker_num = [1, 2, 4, 8, 16, 24, 32, 48, 64, 72, 96]
orig = {
    "For-loop": [3775.98, 3884.26, 3952.83, 3968.55, 3986.07, 4053.07, 3899.74, 3893.50, 3882.00, 3917.93, 3919.51],
    "gym.vector_env": [3373.65, 5489.88, 8063.84, 12381.03, 16407.82, 15419.47, 17703.07, 19559.96, 17785.06, 16378.35, 16573.91],
    "Sample Factory": [4567.5, 9262.7, 18553.9, 37783.6, 73524.0, 108456.1, 144915.7, 216834.0, 232472.6, 241811.8, 262963.7],
    "EnvPool (sync)": [5714.90, 8735.31, 16914.12, 31964.34, 57320.03, 78944.15, 96028.53, 126347.12, 126876.05, 136654.02, 159190.83],
    "EnvPool (async)": [8205.53, 16393.59, 32734.31, 64548.15, 124235.09, 181367.89, 236837.02, 351575.97, 371211.03, 385752.17, 410941.06],
    "EnvPool (numa+async)": [None, None, None, 65735.35, 129576.42, 192459.94, 253620.37, 369232.93, 398319.47, 414970.02, 458414.37],
}
print("Atari apollo")
for k, v in orig.items():
    try:
        print(k, max(v))
    except:
        print(k, max(v[3:]))
for k, v_ in orig.items():
    for w, v in zip(worker_num, v_):
        if v is None:
            continue
        res["# of Worker"].append(w)
        res[""].append(k)
        res["FPS"].append(v)
        res["title"].append("Atari throughput, Apollo")
        res["env"].append("atari")
        res["System"].append("apollo")


worker_num = [1, 2, 4, 8, 16, 32, 64, 128, 192, 256]
orig = {
    "For-loop": [4155.44, 4200.54, 4249.64, 4312.04, 4335.59, 4223.24, 4231.88, 4259.78, 4318.58, 4281.32],
    "gym.vector_env": [3799.77, 7294.18, 13894.03, 24300.02, 38415.15, 54208.72, 70378.55, 79508.56, 74216.75, 36117.86],
    "Sample Factory": [5049.9, 10010.4, 20061.2, 40061.6, 80001.6, 160099.2, 307619.1, 533080.5, 551560.0, 639389.3],
    "EnvPool (sync)": [7651.09, 14764.09, 28333.14, 50951.42, 92364.40 , 155431.14, 239272.83, 360512.10, 400460.31, 470169.64],
    "EnvPool (async)": [8639.95, 17337.09, 34832.25, 68871.49, 134124.21, 259873.35, 428750.64, 785639.70, 834384.79, 845537.33],
    "EnvPool (numa+async)": [None, None, None, 69647.52, 138434.74, 273694.61, 532942.58, 896976.71, 979320.09, 1060370.57],
    # "EnvPool (sync)": [6254.44, 15830.77, 29664.67, 54931.23, 95062.01, 149487.02, 215437.29, 280550.08, 273819.62, 297532.89, ],
    # "EnvPool (async)": [8836.46, 17633.85, 35646.14, 70222.22, 138504.75, 272225.22, 445493.26, 847373.67, 925078.62, 988037.71, ],
    # "EnvPool (numa+async)": [None, None, None, 70400.93, 140975.23, 278073.77, 533326.12, 915116.11, 1006994.66, 1088270.33, ],
}

print("Atari dgx")
for k, v in orig.items():
    try:
        print(k, max(v))
    except:
        print(k, max(v[3:]))
for k, v_ in orig.items():
    for w, v in zip(worker_num, v_):
        if v is None:
            continue
        res["# of Worker"].append(w)
        res[""].append(k)
        res["FPS"].append(v)
        res["title"].append("Atari throughput, DGX-A100")
        res["env"].append("atari")
        res["System"].append("dgx")


worker_num = [1, 2, 4, 8, 16, 24, 32, 48, 64, 96]
# orig = {
#     "For-loop": [9536.09, 8854.93, 7579.13, 7385.53, 6869.36, 6735.80, 6617.31, 6585.78],
#     "gym.vector_env": [5968.61, 10645.14, 18238.58, 27159.10, 38756.68, 47274.99, 53485.91, 61475.73, ],
#     "Sample Factory": [7918.4, 15432.6, 29560.5, 50073.6, 76972.9, 108162.7, 117617.8, 173803.3, ],
#     "EnvPool (sync)": [7101.12, 13428.18, 24054.79, 40349.04, 58749.13, 76144.43, 86413.42, 105001.74, ],
#     "EnvPool (async)": [11259.10, 21070.97, 38555.25, 68417.23, 118469.81, 163306.04, 186189.92, 217843.22, ],
# }
orig = {
    "For-loop": [9931.38, 8397.90, 8197.39, 7606.91, 7393.00, 6931.00, 6553.30, 6728.62, 6333.04, 6403.84, ],
    "gym.vector_env": [5856.61, 9936.62, 19127.31, 28649.47, 41226.70, 49296.81, 55304.48, 62375.08, 64585.81, 64355.22, ],
    "Sample Factory": [8038.6, 15691.2, 31299.4, 58890.8, 102572.4, 136431.8, 160034.5, 222103.9, 241820.1, 350998.3, ],
    "EnvPool (sync)": [6832.89, 12354.30, 22366.90, 39472.29, 62864.56, 80445.04, 94296.11, 115739.04, 130858.07, 159933.64, ],
    "EnvPool (async)": [11766.96, 21559.47, 41238.64, 73399.06, 125918.46, 170177.32, 218448.33, 300664.76, 346095.72, 396493.79, ],
    "EnvPool (numa+async)": [None, 22379.97, 42476.8, 77770.15, 136787.1, 181531.28, 237973.4, 325657.70, 377415.95, 439832.23, ],
}

print("vizdoom tpu")
for k, v in orig.items():
    try:
        print(k, max(v))
    except:
        print(k, max(v[3:]))
for k, v_ in orig.items():
    for w, v in zip(worker_num, v_):
        if v is None:
            continue
        res["# of Worker"].append(w)
        res[""].append(k)
        res["FPS"].append(v)
        res["title"].append("ViZDoom throughput, TPU-VM")
        res["env"].append("vizdoom")
        res["System"].append("tpu")


worker_num = [1, 2, 4, 8, 16, 32, 64, 96]
orig = {
    "For-loop": [7966.35, 7116.39, 6985.76, 6756.08, 6775.82, 6578.41, 6311.34, 6343.52],
    "gym.vector_env": [5143.94, 8808.21, 14625.50, 24193.40, 36696.28, 48402.72, 59821.02, 64677.33],
    "Sample Factory": [6269.8, 13057.2, 25661.4, 52308.0, 105281.8, 190479.4, 303162.4, 499744.8],
    "EnvPool (sync)": [6523.49, 11958.82, 20339.82, 34989.34, 57410.57, 74488.63, 96361.99, 118643.93],
    "EnvPool (async)": [10278.81, 18811.17, 35082.36, 63957.56, 122225.46, 243423.30, 406357.77, 527816.92],
    "EnvPool (numa+async)": [None, None, None, 87323.86, 151486.33, 286969.91, 485863.84, 715922.60],
}
print("vizdoom apollo")
for k, v in orig.items():
    try:
        print(k, max(v))
    except:
        print(k, max(v[3:]))
for k, v_ in orig.items():
    for w, v in zip(worker_num, v_):
        if v is None:
            continue
        res["# of Worker"].append(w)
        res[""].append(k)
        res["FPS"].append(v)
        res["title"].append("ViZDoom throughput, Apollo")
        res["env"].append("vizdoom")
        res["System"].append("apollo")

worker_num = [1, 2, 4, 8, 16, 32, 64, 128, 192, 256]
orig = {
    "For-loop": [13055.47, 13917.90, 13699.46, 13846.54, 12828.30, 12475.12, 12393.67, 11120.84, 11328.78, 11078.10],
    "gym.vector_env": [9360.65, 16412.95, 28978.11, 42978.37, 63435.78, 83028.63, 81777.39, 84156.14, 68478.90, 65574.28],
    "Sample Factory": [10194.8, 19086.7, 41742.3, 80667.4, 156513.4, 322709.4, 588991.8, 767789.3, 788339.2, 720759.1],
    "EnvPool (sync)": [10343.57, 18913.05, 34597.64, 59087.12, 97999.20, 138091.30, 185875.78, 226235.16, 260162.96, 292702.57],
    "EnvPool (async)": [17214.10, 32837.56, 63868.12, 126106.98, 235363.18, 449060.30, 753610.13, 806812.97, 868945.17, 780839.25],
    "EnvPool (numa+async)": [None, None, None, 141166.65, 271412.11, 510842.96, 873390.91, 896213.35, 886583.16, 879208.46],
}
print("vizdoom dgx")
for k, v in orig.items():
    try:
        print(k, max(v))
    except:
        print(k, max(v[3:]))
for k, v_ in orig.items():
    for w, v in zip(worker_num, v_):
        if v is None:
            continue
        res["# of Worker"].append(w)
        res[""].append(k)
        res["FPS"].append(v)
        res["title"].append("ViZDoom throughput, DGX-A100")
        res["env"].append("vizdoom")
        res["System"].append("dgx")


data = pd.DataFrame(res)
print(data)
fn = "throughput.pdf"


def mapping(x, y, **kwargs):
    plot = sns.lineplot(x, y, **kwargs)
    plot.xaxis.set_major_formatter(ticker.EngFormatter())
    plot.yaxis.set_major_formatter(ticker.EngFormatter())


g = sns.FacetGrid(data, row="env", col="System", hue="",
                  height=3, aspect=1.6, sharex=False, sharey=False)
g.map(mapping, "# of Worker", "FPS", marker="o")

g.set_axis_labels("Num. Workers", "FPS, frameskip = 4")
# plt.legend(loc="upper center")
g.add_legend(bbox_to_anchor=(0.52, 1.02), ncol=6)
# sns.move_legend("upper center")
axes = g.axes.flatten()
for ax in axes:
    if "atari" in ax.get_title() and "apollo" in ax.get_title():
        ax.set_title("(b) Atari throughput, Apollo")
    elif "atari" in ax.get_title() and "tpu" in ax.get_title():
        ax.set_title("(a) Atari throughput, TPU-VM")
    elif "atari" in ax.get_title():
        ax.set_title("(c) Atari throughput, DGX-A100")
    elif "vizdoom" in ax.get_title() and "apollo" in ax.get_title():
        ax.set_title("(e) ViZDoom throughput, Apollo")
    elif "vizdoom" in ax.get_title() and "tpu" in ax.get_title():
        ax.set_title("(d) ViZDoom throughput, TPU-VM")
    else:
        ax.set_title("(f) ViZDoom throughput, DGX-A100")
print(axes)
# fig = plot.get_figure()
# print(fn)
g.savefig(fn)


==> pics/draw_atari.py <==
import seaborn as sns
import pandas as pd

is_dgx = False

sns.set_theme(style="darkgrid")

if not is_dgx:
    worker_num = [1, 2, 4, 8, 16, 32, 64, 96]
    orig = {
        "for-loop": [3775.98, 3884.26, 3952.83, 3968.55, 3986.07, 3899.74, 3882.00, 3919.51],
        "gym.vector_env": [3373.65, 5489.88, 8063.84, 12381.03, 16572.09, 21945.76, 21772.44, 16573.91],
        "sample-factory": [4567.5, 9262.7, 18553.9, 37783.6, 73524.0, 144915.7, 232472.6, 262963.7],
        "EnvPool (sync)": [3388.66, 6453.37, 12559.38, 23958.56, 43673.36, 66841.71, 92666.39, 112222.71],
        "EnvPool (batch-async)": [7460.4, 14773.73, 29848.04, 58669.7, 115409.9, 223464.91, 356625.95, 392446.24],
        "EnvPool (numa+basync)": [None, None, None, 60188.16, 118523.6, 228630.83, 357773.47, 411299.67],
    }
else:
    worker_num = [1, 2, 4, 8, 16, 32, 64, 128, 192, 256]
    orig = {
        "for-loop": [4155.44, 4200.54, 4249.64, 4312.04, 4335.59, 4223.24, 4231.88, 4259.78, 4318.58, 4281.32],
        "gym.vector_env": [3799.77, 7294.18, 13894.03, 24300.02, 38415.15, 54208.72, 70378.55, 79508.56, 74216.75, 36117.86],
        "sample-factory": [5049.9, 10010.4, 20061.2, 40061.6, 80001.6, 160099.2, 307619.1, 533080.5, 551560.0, 639389.3],
        "EnvPool (sync)": [5872.43, 11415.09, 22207.25, 41617.43, 72541.23, 111149.67, 156918.11, 200382.87, 227241.25, 239708.47],
        "EnvPool (batch-async)": [8025.85, 16148.09, 32081.06, 63499.17, 127459.16, 244751.88, 416736.43, 714580.49, 816200.50, 828689.42],
        "EnvPool (numa+basync)": [None, None, None, 65448.35, 130604.92, 258375.47, 494652.36, 825211.07, 933890.58, 1011827.87],
    }

res = {"# of Worker": [], "Method": [], "FPS": []}
for k, v_ in orig.items():
    for w, v in zip(worker_num, v_):
        if v is None:
            continue
        res["# of Worker"] = res["# of Worker"] + [w]
        res["Method"] = res["Method"] + [k]
        res["FPS"] = res["FPS"] + [v]

data = pd.DataFrame(res)
print(data)

plot = sns.lineplot(x="# of Worker", y="FPS", hue="Method", data=data, marker="o", dashes=False)
plot.set_xscale("log")
plot.ticklabel_format(style="sci", axis="y")
fig = plot.get_figure()
if not is_dgx:
    fig.savefig("atari_throughput_apollo.pdf")
else:
    fig.savefig("atari_throughput_dgx.pdf")


==> pics/draw_vizdoom.py <==
import seaborn as sns
import pandas as pd

is_dgx = not False

sns.set_theme(style="darkgrid")

if not is_dgx:
    worker_num = [1, 2, 4, 8, 16, 32, 64, 96]
    orig = {
        "for-loop": [7966.35, 7116.39, 6985.76, 6756.08, 6775.82, 6578.41, 6311.34, 6343.52],
        "gym.vector_env": [5143.94, 8808.21, 14625.50, 24193.40, 36696.28, 48402.72, 59821.02, 64677.33],
        "sample-factory": [6269.8, 13057.2, 25661.4, 52308.0, 105281.8, 190479.4, 303162.4, 499744.8],
        "EnvPool (sync)": [6523.49, 11958.82, 20339.82, 34989.34, 57410.57, 74488.63, 96361.99, 118643.93],
        "EnvPool (batch-async)": [10278.81, 18811.17, 35082.36, 63957.56, 122225.46, 243423.30, 406357.77, 527816.92],
        "EnvPool (numa+basync)": [None, None, None, 87323.86, 151486.33, 286969.91, 485863.84, 715922.60],
    }
else:
    worker_num = [1, 2, 4, 8, 16, 32, 64, 128, 192, 256]
    orig = {
        "for-loop": [13055.47, 13917.90, 13699.46, 13846.54, 12828.30, 12475.12, 12393.67, 11120.84, 11328.78, 11078.10],
        "gym.vector_env": [9360.65, 16412.95, 28978.11, 42978.37, 63435.78, 83028.63, 81777.39, 84156.14, 68478.90, 65574.28],
        "sample-factory": [10194.8, 19086.7, 41742.3, 80667.4, 156513.4, 322709.4, 588991.8, 767789.3, 788339.2, 720759.1],
        "EnvPool (sync)": [10343.57, 18913.05, 34597.64, 59087.12, 97999.20, 138091.30, 185875.78, 226235.16, 260162.96, 292702.57],
        "EnvPool (batch-async)": [17214.10, 32837.56, 63868.12, 126106.98, 235363.18, 449060.30, 753610.13, 806812.97, 868945.17, 780839.25],
        "EnvPool (numa+basync)": [None, None, None, 141166.65, 271412.11, 510842.96, 873390.91, 896213.35, 886583.16, 879208.46],
    }

res = {"# of Worker": [], "Method": [], "FPS": []}
for k, v_ in orig.items():
    for w, v in zip(worker_num, v_):
        if v is None:
            continue
        res["# of Worker"] = res["# of Worker"] + [w]
        res["Method"] = res["Method"] + [k]
        res["FPS"] = res["FPS"] + [v]

data = pd.DataFrame(res)
print(data)

plot = sns.lineplot(x="# of Worker", y="FPS", hue="Method", data=data, marker="o", dashes=False)
plot.set_xscale("log")
plot.ticklabel_format(style="sci", axis="y")
fig = plot.get_figure()
if not is_dgx:
    fig.savefig("vizdoom_throughput_apollo.pdf")
else:
    fig.savefig("vizdoom_throughput_dgx.pdf")

